Correlators of heavy-light quark currents in HQET: Perturbative contribution up to 4 loops and beyond

The perturbative contribution to the correlator of two HQET heavy-light currents expanded in light-quark masses up to quadratic terms is calculated up to 4 loops. The leading large-$\beta_0$ limit is also considered, so that terms with the highest degrees of $n_f$ are calculated to all orders in $\alpha_s$. Borel images of coefficient functions in this limit contain renormalon poles. Naive nonabelianization works surprisingly poorly for the coefficient functions considered here.

==> anc/corr4.m <==
(*
  Cw[n] = C_{m^n}(\omega)*\omega^{n-2} for 0 <= n <= 2
  Cw[3] = C_{\sum m_i^2}(\omega)
  A = \frac{\alpha_s}{4\pi}
  e = \epsilon
  L = \log\frac{\mu}{-2\omega}
  z3, z5, z7 = \zeta_3, \zeta_5, \zeta_7
  Nc = N_c (number of colors)
  CF, CA, TF = C_F, C_A, T_F
  nf = n_f
  P - parity of the current
*)
Cw[0] = Nc/Pi^2*(1/4)*(
1 + 1/(2*e) + L + A*CF*(49/2 - 3/(4*e^2) + 17*L + 3*L^2 + (3*Pi^2)/2 + 
   (4*L*Pi^2)/3 + (11/4 + Pi^2/3)/e - 8*z3) + 
 A^2*CF*((1047125*CA)/2592 + (17003*CF)/96 + (20057*CA*L)/72 + 
   (1173*CF*L)/8 + (141*CA*L^2)/2 + (97*CF*L^2)/2 + (22*CA*L^3)/3 + 
   6*CF*L^3 + (19753*CA*Pi^2)/972 + (2099*CF*Pi^2)/36 + (436*CA*L*Pi^2)/27 + 
   (121*CF*L*Pi^2)/3 + (38*CA*L^2*Pi^2)/9 + (20*CF*L^2*Pi^2)/3 + 
   (1511*CA*Pi^4)/810 + (8*CF*Pi^4)/45 - (8*CA*L*Pi^4)/45 + 
   (8*CF*L*Pi^4)/45 - (96973*nf*TF)/648 - (1849*L*nf*TF)/18 - 26*L^2*nf*TF - 
   (8*L^3*nf*TF)/3 - (1901*nf*Pi^2*TF)/243 - (164*L*nf*Pi^2*TF)/27 - 
   (16*L^2*nf*Pi^2*TF)/9 - (296*nf*Pi^4*TF)/405 + 
   ((11*CA)/12 + (3*CF)/4 - (nf*TF)/3)/e^3 + 
   ((-85*CA)/18 - (7*CF)/3 - (8*CA*Pi^2)/27 - (7*CF*Pi^2)/9 + (16*nf*TF)/9 + 
     (4*nf*Pi^2*TF)/27)/e^2 - (4510*CA*z3)/27 - 101*CF*z3 - 104*CA*L*z3 - 
   8*CF*L*z3 - (20*CA*Pi^2*z3)/9 - (112*CF*Pi^2*z3)/9 + (1184*nf*TF*z3)/27 + 
   32*L*nf*TF*z3 + ((5945*CA)/432 + (37*CF)/48 + (175*CA*Pi^2)/162 + 
     (13*CF*Pi^2)/3 - (4*CA*Pi^4)/135 + (4*CF*Pi^4)/135 - (553*nf*TF)/108 - 
     (28*nf*Pi^2*TF)/81 - (68*CA*z3)/9 + (20*CF*z3)/3 + (16*nf*TF*z3)/9)/e + 
   (68*CA*z5)/3 + (172*CF*z5)/3) + 
 A^3*CF*((146385641*CA^2)/15552 + (400331519*CA*CF)/62208 + 
   (853651*CF^2)/768 + (13602553*CA^2*L)/1944 + (897595*CA*CF*L)/162 + 
   (24421*CF^2*L)/24 + (59996*CA^2*L^2)/27 + (148895*CA*CF*L^2)/72 + 
   (3327*CF^2*L^2)/8 + (1102*CA^2*L^3)/3 + (3550*CA*CF*L^3)/9 + 92*CF^2*L^3 + 
   (242*CA^2*L^4)/9 + 33*CA*CF*L^4 + 9*CF^2*L^4 + (9017369*CA^2*Pi^2)/17496 + 
   (41052757*CA*CF*Pi^2)/23328 + (162881*CF^2*Pi^2)/288 + 
   (92093*CA^2*L*Pi^2)/243 + (642169*CA*CF*L*Pi^2)/486 + 
   (8339*CF^2*L*Pi^2)/18 + (10426*CA^2*L^2*Pi^2)/81 + 
   (9874*CA*CF*L^2*Pi^2)/27 + (457*CF^2*L^2*Pi^2)/3 + 
   (1672*CA^2*L^3*Pi^2)/81 + (1072*CA*CF*L^3*Pi^2)/27 + 
   (56*CF^2*L^3*Pi^2)/3 + (715589*CA^2*Pi^4)/11664 + (7612*CA*CF*Pi^4)/405 + 
   (35647*CF^2*Pi^4)/720 + (24163*CA^2*L*Pi^4)/810 - (73*CA*CF*L*Pi^4)/270 + 
   (4559*CF^2*L*Pi^4)/135 - (28*CA^2*L^2*Pi^4)/27 + (8*CA*CF*L^2*Pi^4)/135 + 
   (224*CF^2*L^2*Pi^4)/45 - (217799*CA^2*Pi^6)/272160 + 
   (186637*CA*CF*Pi^6)/136080 + (2321*CF^2*Pi^6)/11340 + 
   (458*CA^2*L*Pi^6)/2835 - (914*CA*CF*L*Pi^6)/2835 + (152*CF^2*L*Pi^6)/945 - 
   (25736891*CA*nf*TF)/3888 - (51903901*CF*nf*TF)/15552 - 
   (1201631*CA*L*nf*TF)/243 - (424493*CF*L*nf*TF)/162 - 
   (42944*CA*L^2*nf*TF)/27 - (15769*CF*L^2*nf*TF)/18 - 
   (2392*CA*L^3*nf*TF)/9 - (1376*CF*L^3*nf*TF)/9 - (176*CA*L^4*nf*TF)/9 - 
   12*CF*L^4*nf*TF - (1558559*CA*nf*Pi^2*TF)/4374 - 
   (3971471*CF*nf*Pi^2*TF)/5832 - (7132*CA*L*nf*Pi^2*TF)/27 - 
   (125062*CF*L*nf*Pi^2*TF)/243 - (7648*CA*L^2*nf*Pi^2*TF)/81 - 
   (3884*CF*L^2*nf*Pi^2*TF)/27 - (1312*CA*L^3*nf*Pi^2*TF)/81 - 
   (416*CF*L^3*nf*Pi^2*TF)/27 - (579643*CA*nf*Pi^4*TF)/14580 - 
   (24011*CF*nf*Pi^4*TF)/1620 - (8858*CA*L*nf*Pi^4*TF)/405 - 
   (52*CF*L*nf*Pi^4*TF)/15 + (64*CA*L^2*nf*Pi^4*TF)/135 - 
   (64*CF*L^2*nf*Pi^4*TF)/135 + (2369*CA*nf*Pi^6*TF)/8505 - 
   (4262*CF*nf*Pi^6*TF)/8505 + (534565*nf^2*TF^2)/486 + 
   (199802*L*nf^2*TF^2)/243 + (7256*L^2*nf^2*TF^2)/27 + 
   (416*L^3*nf^2*TF^2)/9 + (32*L^4*nf^2*TF^2)/9 + 
   (122956*nf^2*Pi^2*TF^2)/2187 + (10288*L*nf^2*Pi^2*TF^2)/243 + 
   (1312*L^2*nf^2*Pi^2*TF^2)/81 + (256*L^3*nf^2*Pi^2*TF^2)/81 + 
   (21769*nf^2*Pi^4*TF^2)/3645 + (1664*L*nf^2*Pi^4*TF^2)/405 + 
   ((-121*CA^2)/72 - (33*CA*CF)/16 - (9*CF^2)/16 + (11*CA*nf*TF)/9 + 
     (3*CF*nf*TF)/4 - (2*nf^2*TF^2)/9)/e^4 + 
   ((2329*CA^2)/216 + (2693*CA*CF)/288 + (41*CF^2)/32 + (44*CA^2*Pi^2)/81 + 
     (329*CA*CF*Pi^2)/216 + (13*CF^2*Pi^2)/12 - (827*CA*nf*TF)/108 - 
     (307*CF*nf*TF)/72 - (38*CA*nf*Pi^2*TF)/81 - (17*CF*nf*Pi^2*TF)/27 + 
     (32*nf^2*TF^2)/27 + (8*nf^2*Pi^2*TF^2)/81)/e^3 - (4123069*CA^2*z3)/972 - 
   (1613333*CA*CF*z3)/324 - 168*CF^2*z3 - (86494*CA^2*L*z3)/27 - 
   (72632*CA*CF*L*z3)/27 - (8*CF^2*L*z3)/3 - (2266*CA^2*L^2*z3)/3 - 
   418*CA*CF*L^2*z3 + 12*CF^2*L^2*z3 - (81161*CA^2*Pi^2*z3)/324 - 
   (36209*CA*CF*Pi^2*z3)/108 - (2861*CF^2*Pi^2*z3)/9 - 
   (548*CA^2*L*Pi^2*z3)/9 - (1648*CA*CF*L*Pi^2*z3)/9 - 
   (544*CF^2*L*Pi^2*z3)/9 - (CA^2*Pi^4*z3)/45 + (26*CA*CF*Pi^4*z3)/9 - 
   (41*CF^2*Pi^4*z3)/5 + (437980*CA*nf*TF*z3)/243 + (192643*CF*nf*TF*z3)/81 + 
   (43688*CA*L*nf*TF*z3)/27 + (34120*CF*L*nf*TF*z3)/27 + 
   (1384*CA*L^2*nf*TF*z3)/3 + 176*CF*L^2*nf*TF*z3 + 
   (7772*CA*nf*Pi^2*TF*z3)/81 + (3568*CF*nf*Pi^2*TF*z3)/27 - 
   (32*CA*L*nf*Pi^2*TF*z3)/9 + (832*CF*L*nf*Pi^2*TF*z3)/9 - 
   (57592*nf^2*TF^2*z3)/243 - (736*L*nf^2*TF^2*z3)/3 - 
   (256*L^2*nf^2*TF^2*z3)/3 - (1136*nf^2*Pi^2*TF^2*z3)/81 + 
   (37283*CA^2*z3^2)/72 + (755*CA*CF*z3^2)/36 - (7*CF^2*z3^2)/3 + 
   48*CA*CF*L*z3^2 - 48*CF^2*L*z3^2 + (10*CA*nf*TF*z3^2)/9 - 
   (1780*CF*nf*TF*z3^2)/9 + ((-40619*CA^2)/1296 - (11303*CA*CF)/576 - 
     (75*CF^2)/64 - (1129*CA^2*Pi^2)/486 - (2531*CA*CF*Pi^2)/216 - 
     (85*CF^2*Pi^2)/24 + (17*CA^2*Pi^4)/810 + (CA*CF*Pi^4)/810 - 
     (16*CF^2*Pi^4)/45 + (6731*CA*nf*TF)/324 + (2293*CF*nf*TF)/144 + 
     (401*CA*nf*Pi^2*TF)/243 + (259*CF*nf*Pi^2*TF)/54 - 
     (8*CA*nf*Pi^4*TF)/405 + (8*CF*nf*Pi^4*TF)/405 - (224*nf^2*TF^2)/81 - 
     (56*nf^2*Pi^2*TF^2)/243 + (1397*CA^2*z3)/108 - (23*CA*CF*z3)/36 - 
     (19*CF^2*z3)/2 - (53*CA*nf*TF*z3)/27 - (38*CF*nf*TF*z3)/9 + 
     (32*nf^2*TF^2*z3)/27)/e^2 - (264389*CA^2*z5)/216 + (26264*CA*CF*z5)/9 + 
   (6173*CF^2*z5)/12 + (2086*CA^2*L*z5)/3 + (2434*CA*CF*L*z5)/3 + 
   (460*CF^2*L*z5)/3 + 42*CA^2*Pi^2*z5 - 46*CA*CF*Pi^2*z5 + 
   (584*CF^2*Pi^2*z5)/3 + (36202*CA*nf*TF*z5)/27 - (8464*CF*nf*TF*z5)/9 - 
   (560*CA*L*nf*TF*z5)/3 - (1120*CF*L*nf*TF*z5)/3 - (7552*nf^2*TF^2*z5)/27 + 
   ((176141*CA^2)/2592 + (107015*CA*CF)/10368 + (1937*CF^2)/384 + 
     (20615*CA^2*Pi^2)/2916 + (149965*CA*CF*Pi^2)/3888 + 
     (209*CF^2*Pi^2)/144 + (4709*CA^2*Pi^4)/19440 - (671*CA*CF*Pi^4)/432 + 
     (619*CF^2*Pi^4)/216 + (229*CA^2*Pi^6)/11340 - (457*CA*CF*Pi^6)/11340 + 
     (19*CF^2*Pi^6)/945 - (24851*CA*nf*TF)/648 - (101749*CF*nf*TF)/2592 - 
     (2294*CA*nf*Pi^2*TF)/729 - (14357*CF*nf*Pi^2*TF)/972 - 
     (731*CA*nf*Pi^4*TF)/4860 + (7*CF*nf*Pi^4*TF)/30 + (349*nf^2*TF^2)/81 + 
     (56*nf^2*Pi^2*TF^2)/729 + (32*nf^2*Pi^4*TF^2)/1215 - 
     (23771*CA^2*z3)/324 + (127*CA*CF*z3)/54 + (737*CF^2*z3)/12 - 
     (191*CA^2*Pi^2*z3)/54 + (7*CA*CF*Pi^2*z3)/27 + (64*CF^2*Pi^2*z3)/9 + 
     (797*CA*nf*TF*z3)/81 + (767*CF*nf*TF*z3)/27 - (52*CA*nf*Pi^2*TF*z3)/27 + 
     (88*CF*nf*Pi^2*TF*z3)/27 - (116*nf^2*TF^2*z3)/81 + 6*CA*CF*z3^2 - 
     6*CF^2*z3^2 + (1633*CA^2*z5)/36 - (745*CA*CF*z5)/36 - (143*CF^2*z5)/6 - 
     (74*CA*nf*TF*z5)/9 - (76*CF*nf*TF*z5)/9)/e - (709*CA^2*z7)/2 + 
   (1193*CA*CF*z7)/4 - (3359*CF^2*z7)/4));
Cw[1] = Nc/Pi^2*(P/4)*(
1 + 1/(2*e) + L + A*CF*(30 - 3/(2*e^2) + 24*L + 6*L^2 + (5*Pi^2)/3 + 
   (4*L*Pi^2)/3 + (3 + Pi^2/3)/e - 8*z3) + 
 A^2*CF*((595861*CA)/1296 + (16795*CF)/48 + (13069*CA*L)/36 + (1377*CF*L)/4 + 
   (337*CA*L^2)/3 + 143*CF*L^2 + (44*CA*L^3)/3 + 24*CF*L^3 + 
   (11045*CA*Pi^2)/486 + (1261*CF*Pi^2)/18 + (457*CA*L*Pi^2)/27 + 
   (152*CF*L*Pi^2)/3 + (38*CA*L^2*Pi^2)/9 + (32*CF*L^2*Pi^2)/3 + 
   (149*CA*Pi^4)/81 + (59*CF*Pi^4)/90 - (8*CA*L*Pi^4)/45 + (8*CF*L*Pi^4)/45 - 
   (49709*nf*TF)/324 - (1097*L*nf*TF)/9 - (116*L^2*nf*TF)/3 - 
   (16*L^3*nf*TF)/3 - (1886*nf*Pi^2*TF)/243 - (152*L*nf*Pi^2*TF)/27 - 
   (16*L^2*nf*Pi^2*TF)/9 - (296*nf*Pi^4*TF)/405 + 
   ((11*CA)/6 + 3*CF - (2*nf*TF)/3)/e^3 + 
   ((-139*CA)/18 - (35*CF)/6 - (8*CA*Pi^2)/27 - (10*CF*Pi^2)/9 + 
     (22*nf*TF)/9 + (4*nf*Pi^2*TF)/27)/e^2 - (4390*CA*z3)/27 - 
   (403*CF*z3)/3 - 116*CA*L*z3 - 20*CF*L*z3 - (20*CA*Pi^2*z3)/9 - 
   (112*CF*Pi^2*z3)/9 + (944*nf*TF*z3)/27 + 32*L*nf*TF*z3 + 
   ((3397*CA)/216 - (55*CF)/24 + (163*CA*Pi^2)/162 + (38*CF*Pi^2)/9 - 
     (4*CA*Pi^4)/135 + (4*CF*Pi^4)/135 - (257*nf*TF)/54 - 
     (16*nf*Pi^2*TF)/81 - (86*CA*z3)/9 + (38*CF*z3)/3 + (16*nf*TF*z3)/9)/e + 
   (68*CA*z5)/3 + (172*CF*z5)/3) + 
 A^3*CF*((235406677*CA^2)/23328 + (179566043*CA*CF)/15552 + 
   (329817*CF^2)/64 + (8075557*CA^2*L)/972 + (3782471*CA*CF*L)/324 + 
   (28481*CF^2*L)/6 + (27238*CA^2*L^2)/9 + (94907*CA*CF*L^2)/18 + 
   (4249*CF^2*L^2)/2 + (16052*CA^2*L^3)/27 + (11212*CA*CF*L^3)/9 + 
   568*CF^2*L^3 + (484*CA^2*L^4)/9 + 132*CA*CF*L^4 + 72*CF^2*L^4 + 
   (9935831*CA^2*Pi^2)/17496 + (24920537*CA*CF*Pi^2)/11664 + 
   (151693*CF^2*Pi^2)/144 + (104312*CA^2*L*Pi^2)/243 + 
   (405995*CA*CF*L*Pi^2)/243 + (8575*CF^2*L*Pi^2)/9 + 
   (10888*CA^2*L^2*Pi^2)/81 + (13810*CA*CF*L^2*Pi^2)/27 + 356*CF^2*L^2*Pi^2 + 
   (1672*CA^2*L^3*Pi^2)/81 + (1792*CA*CF*L^3*Pi^2)/27 + 
   (160*CF^2*L^3*Pi^2)/3 + (1507001*CA^2*Pi^4)/29160 + 
   (273649*CA*CF*Pi^4)/6480 + (1381*CF^2*Pi^4)/24 + (22837*CA^2*L*Pi^4)/810 + 
   (5069*CA*CF*L*Pi^4)/270 + (991*CF^2*L*Pi^4)/27 - (28*CA^2*L^2*Pi^4)/27 - 
   (64*CA*CF*L^2*Pi^4)/135 + (248*CF^2*L^2*Pi^4)/45 - 
   (11569*CA^2*Pi^6)/13608 + (15661*CA*CF*Pi^6)/8505 + (355*CF^2*Pi^6)/1134 + 
   (458*CA^2*L*Pi^6)/2835 - (914*CA*CF*L*Pi^6)/2835 + (152*CF^2*L*Pi^6)/945 - 
   (37319995*CA*nf*TF)/5832 - (4993075*CF*nf*TF)/972 - 
   (1302742*CA*L*nf*TF)/243 - (389110*CF*L*nf*TF)/81 - 
   (18212*CA*L^2*nf*TF)/9 - (18032*CF*L^2*nf*TF)/9 - 
   (11216*CA*L^3*nf*TF)/27 - (4064*CF*L^3*nf*TF)/9 - (352*CA*L^4*nf*TF)/9 - 
   48*CF*L^4*nf*TF - (1591943*CA*nf*Pi^2*TF)/4374 - 
   (1160867*CF*nf*Pi^2*TF)/1458 - (22304*CA*L*nf*Pi^2*TF)/81 - 
   (150568*CF*L*nf*Pi^2*TF)/243 - (7552*CA*L^2*nf*Pi^2*TF)/81 - 
   (5168*CF*L^2*nf*Pi^2*TF)/27 - (1312*CA*L^3*nf*Pi^2*TF)/81 - 
   (704*CF*L^3*nf*Pi^2*TF)/27 - (953279*CA*nf*Pi^4*TF)/29160 - 
   (16957*CF*nf*Pi^4*TF)/810 - (8738*CA*L*nf*Pi^4*TF)/405 - 
   (80*CF*L*nf*Pi^4*TF)/9 + (64*CA*L^2*nf*Pi^4*TF)/135 - 
   (64*CF*L^2*nf*Pi^4*TF)/135 + (2369*CA*nf*Pi^6*TF)/8505 - 
   (4262*CF*nf*Pi^6*TF)/8505 + (690527*nf^2*TF^2)/729 + 
   (195220*L*nf^2*TF^2)/243 + (944*L^2*nf^2*TF^2)/3 + 
   (1856*L^3*nf^2*TF^2)/27 + (64*L^4*nf^2*TF^2)/9 + 
   (118552*nf^2*Pi^2*TF^2)/2187 + (9952*L*nf^2*Pi^2*TF^2)/243 + 
   (1216*L^2*nf^2*Pi^2*TF^2)/81 + (256*L^3*nf^2*Pi^2*TF^2)/81 + 
   (16402*nf^2*Pi^4*TF^2)/3645 + (1664*L*nf^2*Pi^4*TF^2)/405 + 
   ((-121*CA^2)/36 - (33*CA*CF)/4 - (9*CF^2)/2 + (22*CA*nf*TF)/9 + 
     3*CF*nf*TF - (4*nf^2*TF^2)/9)/e^4 + 
   ((497*CA^2)/27 + (2261*CA*CF)/72 + (67*CF^2)/8 + (44*CA^2*Pi^2)/81 + 
     (241*CA*CF*Pi^2)/108 + (8*CF^2*Pi^2)/3 - (655*CA*nf*TF)/54 - 
     (104*CF*nf*TF)/9 - (38*CA*nf*Pi^2*TF)/81 - (26*CF*nf*Pi^2*TF)/27 + 
     (44*nf^2*TF^2)/27 + (8*nf^2*Pi^2*TF^2)/81)/e^3 - (4082953*CA^2*z3)/972 - 
   (1078909*CA*CF*z3)/162 - 1372*CF^2*z3 - (89944*CA^2*L*z3)/27 - 
   (103862*CA*CF*L*z3)/27 - (2264*CF^2*L*z3)/3 - (2530*CA^2*L^2*z3)/3 - 
   890*CA*CF*L^2*z3 - 84*CF^2*L^2*z3 - (19655*CA^2*Pi^2*z3)/81 - 
   (11858*CA*CF*Pi^2*z3)/27 - (2972*CF^2*Pi^2*z3)/9 - 
   (560*CA^2*L*Pi^2*z3)/9 - (1912*CA*CF*L*Pi^2*z3)/9 - 
   (688*CF^2*L*Pi^2*z3)/9 - (CA^2*Pi^4*z3)/45 + (26*CA*CF*Pi^4*z3)/9 - 
   (41*CF^2*Pi^4*z3)/5 + (351172*CA*nf*TF*z3)/243 + (233626*CF*nf*TF*z3)/81 + 
   (36068*CA*L*nf*TF*z3)/27 + (46144*CF*L*nf*TF*z3)/27 + 
   (1336*CA*L^2*nf*TF*z3)/3 + 352*CF*L^2*nf*TF*z3 + 
   (7325*CA*nf*Pi^2*TF*z3)/81 + (3964*CF*nf*Pi^2*TF*z3)/27 - 
   (32*CA*L*nf*Pi^2*TF*z3)/9 + (832*CF*L*nf*Pi^2*TF*z3)/9 - 
   (37816*nf^2*TF^2*z3)/243 - (1600*L*nf^2*TF^2*z3)/9 - 
   (256*L^2*nf^2*TF^2*z3)/3 - (1136*nf^2*Pi^2*TF^2*z3)/81 + 
   (19537*CA^2*z3^2)/36 + (695*CA*CF*z3^2)/9 - (88*CF^2*z3^2)/3 + 
   48*CA*CF*L*z3^2 - 48*CF^2*L*z3^2 + (10*CA*nf*TF*z3^2)/9 - 
   (1780*CF*nf*TF*z3^2)/9 + ((-31663*CA^2)/648 - (5167*CA*CF)/144 - 
     (99*CF^2)/16 - (1063*CA^2*Pi^2)/486 - (365*CA*CF*Pi^2)/27 - 
     (83*CF^2*Pi^2)/12 + (17*CA^2*Pi^4)/810 + (19*CA*CF*Pi^4)/810 - 
     (17*CF^2*Pi^4)/45 + (3955*CA*nf*TF)/162 + (233*CF*nf*TF)/9 + 
     (323*CA*nf*Pi^2*TF)/243 + (136*CF*nf*Pi^2*TF)/27 - 
     (8*CA*nf*Pi^4*TF)/405 + (8*CF*nf*Pi^4*TF)/405 - (152*nf^2*TF^2)/81 - 
     (32*nf^2*Pi^2*TF^2)/243 + (1793*CA^2*z3)/108 - (107*CA*CF*z3)/36 - 
     (47*CF^2*z3)/2 + (73*CA*nf*TF*z3)/27 - (68*CF*nf*TF*z3)/9 + 
     (32*nf^2*TF^2*z3)/27)/e^2 - (144649*CA^2*z5)/108 + (27296*CA*CF*z5)/9 + 
   (1081*CF^2*z5)/6 + (2236*CA^2*L*z5)/3 + (2044*CA*CF*L*z5)/3 + 
   (880*CF^2*L*z5)/3 + 42*CA^2*Pi^2*z5 - 46*CA*CF*Pi^2*z5 + 
   (584*CF^2*Pi^2*z5)/3 + (73613*CA*nf*TF*z5)/54 - (7720*CF*nf*TF*z5)/9 - 
   (560*CA*L*nf*TF*z5)/3 - (1120*CF*L*nf*TF*z5)/3 - (7552*nf^2*TF^2*z5)/27 + 
   ((340405*CA^2)/3888 - (131749*CA*CF)/2592 + (5305*CF^2)/96 + 
     (24713*CA^2*Pi^2)/2916 + (69401*CA*CF*Pi^2)/1944 - (209*CF^2*Pi^2)/72 + 
     (331*CA^2*Pi^4)/3888 - (2983*CA*CF*Pi^4)/2160 + (2453*CF^2*Pi^4)/1080 + 
     (229*CA^2*Pi^6)/11340 - (457*CA*CF*Pi^6)/11340 + (19*CF^2*Pi^6)/945 - 
     (31045*CA*nf*TF)/972 - (5269*CF*nf*TF)/162 - (2027*CA*nf*Pi^2*TF)/729 - 
     (3059*CF*nf*Pi^2*TF)/243 - (127*CA*nf*Pi^4*TF)/972 + 
     (19*CF*nf*Pi^4*TF)/45 + (178*nf^2*TF^2)/243 - (40*nf^2*Pi^2*TF^2)/729 + 
     (32*nf^2*Pi^4*TF^2)/1215 - (15793*CA^2*z3)/162 + (7541*CA*CF*z3)/108 + 
     (577*CF^2*z3)/6 - (100*CA^2*Pi^2*z3)/27 - (47*CA*CF*Pi^2*z3)/27 + 
     (130*CF^2*Pi^2*z3)/9 + (943*CA*nf*TF*z3)/162 + (638*CF*nf*TF*z3)/27 - 
     (52*CA*nf*Pi^2*TF*z3)/27 + (88*CF*nf*Pi^2*TF*z3)/27 + 
     (88*nf^2*TF^2*z3)/81 + 6*CA*CF*z3^2 - 6*CF^2*z3^2 + (929*CA^2*z5)/18 - 
     (971*CA*CF*z5)/18 - (148*CF^2*z5)/3 - (74*CA*nf*TF*z5)/9 - 
     (76*CF*nf*TF*z5)/9)/e - (709*CA^2*z7)/2 + (1193*CA*CF*z7)/4 - 
   (3359*CF^2*z7)/4));
Cw[2] = Nc/Pi^2*(-1/8)*(
1/(2*e) + L + A*CF*(13/2 - 9/(4*e^2) + 3/(2*e) + 6*L + 9*L^2 + (5*Pi^2)/6) + 
 A^2*CF*((68197*CA)/864 - (2191*CF)/96 + (2789*CA*L)/24 + (507*CF*L)/8 + 
   (125*CA*L^2)/2 + (109*CF*L^2)/2 + 22*CA*L^3 + 54*CF*L^3 + 
   (2687*CA*Pi^2)/324 + (23*CF*Pi^2)/36 + 10*CA*L*Pi^2 + 15*CF*L*Pi^2 - 
   (2*CA*L^2*Pi^2)/3 + (8*CF*L^2*Pi^2)/3 + (CA*Pi^4)/540 - 
   (149*CF*Pi^4)/135 - (4*CA*L*Pi^4)/15 - (32*CF*L*Pi^4)/45 - 
   (5405*nf*TF)/216 - (229*L*nf*TF)/6 - 18*L^2*nf*TF - 8*L^3*nf*TF - 
   (211*nf*Pi^2*TF)/81 - 4*L*nf*Pi^2*TF + ((11*CA)/4 + (27*CF)/4 - nf*TF)/
    e^3 + ((-103*CA)/12 - (55*CF)/12 + (CA*Pi^2)/9 - (4*CF*Pi^2)/9 + 
     (7*nf*TF)/3)/e^2 - (461*CA*z3)/9 - 4*CF*z3 - 22*CA*L*z3 + 40*CF*L*z3 - 
   4*CA*Pi^2*z3 + (160*CF*Pi^2*z3)/9 + (112*nf*TF*z3)/9 + 
   ((1645*CA)/144 - (143*CF)/16 + (35*CA*Pi^2)/54 - (2*CA*Pi^4)/45 - 
     (16*CF*Pi^4)/135 - (125*nf*TF)/36 - (8*nf*Pi^2*TF)/27 - (11*CA*z3)/3 + 
     (20*CF*z3)/3)/e + 54*CA*z5 - (208*CF*z5)/3) + 
 A^3*CF*((23512433*CA^2)/15552 - (33888223*CA*CF)/62208 + (581741*CF^2)/768 + 
   (398035*CA^2*L)/216 + (372079*CA*CF*L)/648 + 433*CF^2*L + 
   (10063*CA^2*L^2)/9 + (122927*CA*CF*L^2)/72 + (5767*CF^2*L^2)/8 + 
   (3362*CA^2*L^3)/9 + (7960*CA*CF*L^3)/9 + 330*CF^2*L^3 + (242*CA^2*L^4)/3 + 
   297*CA*CF*L^4 + 243*CF^2*L^4 + (52177*CA^2*Pi^2)/486 + 
   (4066895*CA*CF*Pi^2)/11664 + (1597*CF^2*Pi^2)/48 + 
   (34921*CA^2*L*Pi^2)/243 + (86864*CA*CF*L*Pi^2)/243 - (815*CF^2*L*Pi^2)/9 + 
   (1850*CA^2*L^2*Pi^2)/27 + (5884*CA*CF*L^2*Pi^2)/27 + 
   (421*CF^2*L^2*Pi^2)/3 - (88*CA^2*L^3*Pi^2)/27 + (136*CA*CF*L^3*Pi^2)/27 + 
   32*CF^2*L^3*Pi^2 + (31993*CA^2*Pi^4)/1620 - (210631*CA*CF*Pi^4)/9720 - 
   (22711*CF^2*Pi^4)/432 - (217*CA^2*L*Pi^4)/810 - (26539*CA*CF*L*Pi^4)/810 - 
   (5521*CF^2*L*Pi^4)/135 - (76*CA^2*L^2*Pi^4)/45 - 
   (1004*CA*CF*L^2*Pi^4)/135 - (248*CF^2*L^2*Pi^4)/45 - 
   (254509*CA^2*Pi^6)/272160 - (357797*CA*CF*Pi^6)/136080 - 
   (95*CF^2*Pi^6)/36 - (17*CA^2*L*Pi^6)/3780 - (2323*CA*CF*L*Pi^6)/5670 + 
   (7232*CF^2*L*Pi^6)/2835 - (1129313*CA*nf*TF)/1296 - 
   (2834119*CF*nf*TF)/15552 - (83383*CA*L*nf*TF)/81 - (45094*CF*L*nf*TF)/81 - 
   652*CA*L^2*nf*TF - (13333*CF*L^2*nf*TF)/18 - (2152*CA*L^3*nf*TF)/9 - 
   (2600*CF*L^3*nf*TF)/9 - (176*CA*L^4*nf*TF)/3 - 108*CF*L^4*nf*TF - 
   (62731*CA*nf*Pi^2*TF)/729 - (405925*CF*nf*Pi^2*TF)/2916 - 
   (27932*CA*L*nf*Pi^2*TF)/243 - (22444*CF*L*nf*Pi^2*TF)/243 - 
   (1456*CA*L^2*nf*Pi^2*TF)/27 - (2276*CF*L^2*nf*Pi^2*TF)/27 + 
   (32*CA*L^3*nf*Pi^2*TF)/27 - (128*CF*L^3*nf*Pi^2*TF)/27 - 
   (60451*CA*nf*Pi^4*TF)/4860 + (5869*CF*nf*Pi^4*TF)/486 + 
   (14*CA*L*nf*Pi^4*TF)/81 + (3916*CF*L*nf*Pi^4*TF)/405 + 
   (32*CA*L^2*nf*Pi^4*TF)/45 + (256*CF*L^2*nf*Pi^4*TF)/135 + 
   (1213*CA*nf*Pi^6*TF)/8505 + (9631*CF*nf*Pi^6*TF)/8505 + 
   (60371*nf^2*TF^2)/486 + (10658*L*nf^2*TF^2)/81 + (776*L^2*nf^2*TF^2)/9 + 
   32*L^3*nf^2*TF^2 + (32*L^4*nf^2*TF^2)/3 + (10556*nf^2*Pi^2*TF^2)/729 + 
   16*L*nf^2*Pi^2*TF^2 + (32*L^2*nf^2*Pi^2*TF^2)/3 + 
   (1961*nf^2*Pi^4*TF^2)/1215 + ((-121*CA^2)/24 - (297*CA*CF)/16 - 
     (243*CF^2)/16 + (11*CA*nf*TF)/3 + (27*CF*nf*TF)/4 - (2*nf^2*TF^2)/3)/
    e^4 + ((199*CA^2)/9 + (14543*CA*CF)/288 + (339*CF^2)/32 - 
     (11*CA^2*Pi^2)/54 + (41*CA*CF*Pi^2)/216 + (5*CF^2*Pi^2)/2 - 
     (55*CA*nf*TF)/4 - (1165*CF*nf*TF)/72 + (2*CA*nf*Pi^2*TF)/27 - 
     (8*CF*nf*Pi^2*TF)/27 + (14*nf^2*TF^2)/9)/e^3 - (71315*CA^2*z3)/108 - 
   (769063*CA*CF*z3)/648 + (52579*CF^2*z3)/24 - (31792*CA^2*L*z3)/27 - 
   (5474*CA*CF*L*z3)/27 - (482*CF^2*L*z3)/3 - 154*CA^2*L^2*z3 + 
   48*CA*CF*L^2*z3 + 396*CF^2*L^2*z3 - (2867*CA^2*Pi^2*z3)/36 + 
   (11813*CA*CF*Pi^2*z3)/108 + (7952*CF^2*Pi^2*z3)/9 - 
   (398*CA^2*L*Pi^2*z3)/9 + (1756*CA*CF*L*Pi^2*z3)/9 + 
   (3008*CF^2*L*Pi^2*z3)/9 + (4427*CA^2*Pi^4*z3)/720 - 
   (1769*CA*CF*Pi^4*z3)/180 + (4057*CF^2*Pi^4*z3)/180 + 
   (32791*CA*nf*TF*z3)/81 - (643*CF*nf*TF*z3)/162 + 
   (13448*CA*L*nf*TF*z3)/27 + (5104*CF*L*nf*TF*z3)/27 - 88*CA*L^2*nf*TF*z3 + 
   48*CF*L^2*nf*TF*z3 + (314*CA*nf*Pi^2*TF*z3)/9 - 
   (4108*CF*nf*Pi^2*TF*z3)/27 + (160*CA*L*nf*Pi^2*TF*z3)/9 - 
   (320*CF*L*nf*Pi^2*TF*z3)/3 - (3740*nf^2*TF^2*z3)/81 - 
   (160*L*nf^2*TF^2*z3)/3 - (127*CA^2*z3^2)/8 - (23069*CA*CF*z3^2)/36 + 
   (464*CF^2*z3^2)/3 - 93*CA^2*L*z3^2 + 192*CA*CF*L*z3^2 - 36*CF^2*L*z3^2 + 
   55*CA*nf*TF*z3^2 + (1078*CF*nf*TF*z3^2)/9 + 
   ((-21571*CA^2)/432 - (10781*CA*CF)/576 + (95*CF^2)/64 - 
     (95*CA^2*Pi^2)/162 - (853*CA*CF*Pi^2)/216 + (CF^2*Pi^2)/3 + 
     (13*CA^2*Pi^4)/270 + (239*CA*CF*Pi^4)/810 + (7*CF^2*Pi^4)/45 + 
     (520*CA*nf*TF)/27 + (3619*CF*nf*TF)/144 + (58*CA*nf*Pi^2*TF)/81 + 
     (46*CF*nf*Pi^2*TF)/27 - (4*CA*nf*Pi^4*TF)/135 - (32*CF*nf*Pi^4*TF)/405 - 
     (10*nf^2*TF^2)/27 - (16*nf^2*Pi^2*TF^2)/81 + (209*CA^2*z3)/36 + 
     (35*CA*CF*z3)/18 - (39*CF^2*z3)/2 + (143*CA*nf*TF*z3)/9 - 
     (134*CF*nf*TF*z3)/9)/e^2 + (2135*CA^2*z5)/6 + (27313*CA*CF*z5)/6 - 
   (39923*CF^2*z5)/12 + (3176*CA^2*L*z5)/3 + (94*CA*CF*L*z5)/3 - 
   (5540*CF^2*L*z5)/3 - (455*CA^2*Pi^2*z5)/6 + (886*CA*CF*Pi^2*z5)/3 - 
   (1252*CF^2*Pi^2*z5)/3 - 392*CA*nf*TF*z5 - (400*CF*nf*TF*z5)/3 - 
   (1000*CA*L*nf*TF*z5)/3 + (1040*CF*L*nf*TF*z5)/3 + 
   ((174233*CA^2)/2592 - (1345687*CA*CF)/10368 + (13397*CF^2)/128 + 
     (43*CA^2*Pi^2)/108 + (4252*CA*CF*Pi^2)/243 - (619*CF^2*Pi^2)/36 - 
     (239*CA^2*Pi^4)/6480 - (6277*CA*CF*Pi^4)/3240 - (3439*CF^2*Pi^4)/1080 - 
     (17*CA^2*Pi^6)/30240 - (2323*CA*CF*Pi^6)/45360 + (904*CF^2*Pi^6)/2835 - 
     (1393*CA*nf*TF)/72 - (14911*CF*nf*TF)/2592 - (650*CA*nf*Pi^2*TF)/243 - 
     (569*CF*nf*Pi^2*TF)/243 + (37*CA*nf*Pi^4*TF)/1620 + 
     (383*CF*nf*Pi^4*TF)/810 - (19*nf^2*TF^2)/81 + (64*nf^2*Pi^2*TF^2)/243 - 
     (959*CA^2*z3)/18 + (5251*CA*CF*z3)/54 - (133*CF^2*z3)/12 + 
     (65*CA^2*Pi^2*z3)/36 + (43*CA*CF*Pi^2*z3)/54 + (16*CF^2*Pi^2*z3)/9 + 
     (143*CA*nf*TF*z3)/27 - (190*CF*nf*TF*z3)/27 - (4*CA*nf*Pi^2*TF*z3)/9 - 
     (40*CF*nf*Pi^2*TF*z3)/27 + (44*nf^2*TF^2*z3)/27 - (93*CA^2*z3^2)/8 + 
     24*CA*CF*z3^2 - (9*CF^2*z3^2)/2 + (100*CA^2*z5)/3 + (343*CA*CF*z5)/36 - 
     (449*CF^2*z5)/6 - (17*CA*nf*TF*z5)/3 - (26*CF*nf*TF*z5)/9)/e + 
   (16939*CA^2*z7)/64 - (12529*CA*CF*z7)/8 + (5107*CF^2*z7)/16));
Cw[3] = Nc/Pi^2*(
A^2*(-1 + 4*L - Pi^2/9 - (2*L*Pi^2)/3 + (2/3 - Pi^2/9)/e + (14*z3)/3) + 
 A^3*((1973*CA)/108 + (143*CF)/4 + (350*CA*L)/9 - 20*CF*L + (88*CA*L^2)/3 + 
   36*CF*L^2 + (697*CA*Pi^2)/648 - (13*CF*Pi^2)/3 - (226*CA*L*Pi^2)/27 - 
   (28*CF*L*Pi^2)/3 - (44*CA*L^2*Pi^2)/9 - 6*CF*L^2*Pi^2 - 
   (854*CA*Pi^4)/405 - (221*CF*Pi^4)/120 - (4*CA*L*Pi^4)/45 + 
   (4*CF*L*Pi^4)/9 + (613*CA*Pi^6)/45360 - (197*CA*L*Pi^6)/5670 - 
   (304*nf*TF)/27 + (32*L*nf*TF)/9 - (32*L^2*nf*TF)/3 - (88*nf*Pi^2*TF)/81 + 
   (32*L*nf*Pi^2*TF)/27 + (16*L^2*nf*Pi^2*TF)/9 + (304*nf*Pi^4*TF)/405 + 
   ((-11*CA)/9 - (3*CF)/2 + (11*CA*Pi^2)/54 + (CF*Pi^2)/4 + (4*nf*TF)/9 - 
     (2*nf*Pi^2*TF)/27)/e^2 + (1475*CA*z3)/36 + (145*CF*z3)/2 + 110*CA*L*z3 + 
   72*CF*L*z3 + (121*CA*Pi^2*z3)/24 + (38*CF*Pi^2*z3)/3 + 2*CA*L*Pi^2*z3 - 
   (47*CA*Pi^4*z3)/180 - (88*nf*TF*z3)/9 - 32*L*nf*TF*z3 + (9*CA*z3^2)/2 - 
   24*CA*z5 - 90*CF*z5 - 30*CA*L*z5 - (11*CA*Pi^2*z5)/4 + 
   ((241*CA)/36 - CF/4 - (91*CA*Pi^2)/108 - (11*CF*Pi^2)/12 - (CA*Pi^4)/90 + 
     (CF*Pi^4)/18 - (197*CA*Pi^6)/45360 - (2*nf*TF)/9 + (2*nf*Pi^2*TF)/27 + 
     (187*CA*z3)/36 - (3*CF*z3)/2 + (CA*Pi^2*z3)/4 - (8*nf*TF*z3)/9 - 
     (15*CA*z5)/4)/e + (131*CA*z7)/2));


==> anc/lb0.m <==
(* I2[n] = I(n,e) (45) *)
I2=Function[n,Gamma[d/2-1]*Gamma[d/2-n-1]/Gamma[d-2]*(2*Gamma[2*n-d+3]*Gamma[2*(n-d+3)]/((n-d+3)*Gamma[3*n-2*d+6])*
HypergeometricPFQ[{n-d+3,n-d+3,2*(n-d+3)},{n-d+4,3*n-2*d+6},1]-Gamma[d-n-2]*Gamma[n-d+3]^2)];

(* I(1+u,0) via F(u) (56) *)
Iu2Fu=Iu->Gamma[1-u]/u^3*(Gamma[1-u]*Gamma[1+u]^2-Gamma[1+2*u]^2/Gamma[1+3*u]*Fu);
FuS=Fu->SeriesData[u,0,{1,0,0,2*Zeta[3],(-4*Pi^4)/45,
2*Pi^2*Zeta[3]+4*Zeta[5],(-158*Pi^6)/2835-22*Zeta[3]^2,
(79*Pi^4*Zeta[3])/45+(40*Pi^2*Zeta[5])/3-(167*Zeta[7])/2,
(-13387*Pi^8)/425250+(44*z53)/5-10*Pi^2*Zeta[3]^2-268*Zeta[3]*Zeta[5]},0,9,1];

(* F_{0,1,2}(e,u) (42)--(44) *)
Feu[0]=Exp[-2*EulerGamma*u]*(2*(3-2*e)*Gamma[2-2*e]/(3*(1-e)*Gamma[1-e]^2*Gamma[1+e])*(
(3-2*e-(5+e-2*e^2)*u+(1+2*e)*u^2)*Gamma[1-u]/((1-2*u)*(1-e-u)*(2-e-u)*Gamma[1-e+u])
+2*u*(e+u)*(1-2*e-2*u)/(Gamma[1-e]*Gamma[1+2*e+2*u])*Ieu));
Feu[1]=Exp[-2*EulerGamma*u]*(2*(3-2*e)*Gamma[2-2*e]/(3*(1-e)*Gamma[1-e]^2*Gamma[1+e])*(
(2*(3-2*e)-(14-5*e-2*e^2)*u+(7-2*e)*u^2)*Gamma[1-u]/((1-2*u)*(1-e-u)*(2-e-u)*Gamma[1-e+u])
+2*u*(e+u)*(1-2*e-2*u)/(Gamma[1-e]*Gamma[1+2*e+2*u])*Ieu));
Feu[2]=Exp[-2*EulerGamma*u]*(2*(3-2*e)*Gamma[2-2*e]/(3*(1-e)*Gamma[1-e]^2*Gamma[1+e])*(
(3*(3-2*e)-(24-11*e-2*e^2)*u+(18-11*e+2*e^2)*u^2-(3-2*e)*u^3)*Gamma[1-u]/((1+u)*(1-2*u)*(1-e-u)*(2-e-u)*Gamma[1-e+u])
-4*e*u*(e+u)/(Gamma[1-e]*Gamma[1+2*e+2*u])*Ieu));

(* S_{0,1,2}(u) (52)--(54) *)
Su[0]=(1/u*(Exp[-2*EulerGamma*u]*2*(3-5*u+u^2)*Gamma[1-u]/((1-u)*(2-u)*(1-2*u)*Gamma[1+u])-3)+
Exp[-2*EulerGamma*u]*4*u*(1-2*u)/Gamma[1+2*u]*Iu);
Su[1]=(2/u*(Exp[-2*EulerGamma*u]*(6-14*u+7*u^2)*Gamma[1-u]/((1-u)*(2-u)*(1-2*u)*Gamma[1+u])-3)+
Exp[-2*EulerGamma*u]*4*u*(1-2*u)/Gamma[1+2*u]*Iu);
Su[2]=3/u*(Exp[-2*EulerGamma*u]*2*(3-5*u+u^2)*Gamma[1-u]/((1+u)*(2-u)*(1-2u)*Gamma[1+u])-3);

(* F_\Sigma(e,u) (77), S_\Sigma(u) (79) *)
Feu[3]=Exp[-2*EulerGamma*u-EulerGamma*e]*(3-2*e)^2*u*(e-u)*Gamma[2-2*e]/(3*(1+u)*Gamma[2-e]*Gamma[1+e])*(
(2-e)*Gamma[1-u]/((1+u)*(1-e-u)*Gamma[2-e+u])-(e+u)*Ieu/(Gamma[1-e]*Gamma[1+2*e+2*u]));
Su[3]=-3*u*Exp[-2*EulerGamma*u]/(1+u)*(2*Gamma[1-u]/((1+u)^2*(1-u)*Gamma[1+u])-u*Iu/Gamma[1+2*u]);
(*Su[3]=-3/(1+u)*(2*u*Gamma[1-u]/((1+u)^2*(1-u)*Gamma[1+u])
-Gamma[1+u]^2*Gamma[1-u]^2/(u*Gamma[1+2*u])+Gamma[1+2*u]*Gamma[1-u]*Fu/(u*Gamma[1+3*u]));*)

(* \gamma_j (47) *)
gammaj=-b*(1+2/3*b)*Gamma[4+2*b]/(Gamma[2+b]^2*Gamma[3+b]*Gamma[1-b]);

(* Square brackets in (60)--(62), (80), z3=\zeta_3, z5=\zeta_5, z7=\zeta_7, z53=\zeta_{5,3} *)
A[0]=(4/3*Pi^2+11/2-(24*z3+8/3*Pi^2-39/4)*b+(100*z3+64/45*Pi^4+143/4)*b^2
-(960*z5-64/3*Pi^2*z3-22*z3+128/15*Pi^4-1629/8)*b^3
+(38544/5*z5-960*z3^2-512/3*Pi^2*z3+156*z3+7216/945*Pi^6+6333/4)*b^4
-(92400*z7-1024*Pi^2*z5-264*z5-9680*z3^2-2048/9*Pi^4*z3-1430*z3+14432/189*Pi^6-124785/8)*b^5
-(25344*z53-7765920/7*z7+314112*z3*z5+12288*Pi^2*z5-2808*z5-10240/3*Pi^2*z3^2-880*z3^2+8192/3*Pi^4*z3-16290*z3
-168608/1575*Pi^8-1486035/8)*b^6);

A[1]=(4/3*Pi^2+7-(24*z3+8/3*Pi^2-21/2)*b+(104*z3+64/45*Pi^4+73/2)*b^2
-(960*z5-64/3*Pi^2*z3-28*z3+128/15*Pi^4-819/4)*b^3
+(38688/5*z5-960*z3^2-512/3*Pi^2*z3+168*z3+7216/945*Pi^6+3171/2)*b^4
-(92400*z7-1024*Pi^2*z5-336*z5-9760*z3^2-2048/9*Pi^4*z3-1460*z3+14432/189*Pi^6-62415/4)*b^5
-(25344*z53-7770240/7*z7+314112*z3*z5+12288*Pi^2*z5-3024*z5-10240/3*Pi^2*z3^2-1120*z3^2+8192/3*Pi^4z3-16380*z3
-168608/1575*Pi^8-743085/4)*b^6);

A[2]=(-3/2+57/4*b+3*(4*z3+27/4)*b^2-3*(2*z3-609/8)*b^3+3*(144/5*z5+76*z3+1857/4)*b^4
-3*(24*z5-80*z3^2-270*z3-42885/8)*b^5
+3*(4320/7*z7+1368*z5-80*z3^2+6090*z3+480015/8)*b^6);

A[3]=(Pi^2-6-2*(18*z3+Pi^2-12)*b+2*(54*z3+8/5*Pi^4+3*Pi^2-72)*b^2
-8*(360*z5-8*Pi^2*z3+66*z3+8/5*Pi^4+3*Pi^2-108)*b^3
+4*(3600*z5-900*z3^2-80*Pi^2*z3+780*z3+451/63*Pi^6+16*Pi^4+30*Pi^2-1620)*b^4
-8*(51975*z7-576*Pi^2*z5+11016*z5-2700*z3^2-128*Pi^4*z3-240*Pi^2*z3+3060*z3
+451/21*Pi^6+48*Pi^4+90*Pi^2-6480)*b^5
-8*(16632*z53-363825*z7+206136*z3*z5+4032*Pi^2*z5-78624*z5-2240*Pi^2*z3^2+19740*z3^2+896*Pi^4*z3+1680Pi^2*z3-26460*z3
-5269/75*Pi^8-451/3*Pi^6-336*Pi^4-630*Pi^2+60480)*b^6);

(* Square brackets in (64)--(66) *)
A2[0]=(4*(Pi^2/3+2)-(24*z3+4/9*Pi^2-589/24)*b+(22*z3+64/45*Pi^4-140/27*Pi^2+18793/216)*b^2
-(960*z5-64/3*Pi^2*z3-1293/4*z3+521/360*Pi^4+1300/81*Pi^2-31737/64)*b^3
+(6562/5*z5-960*z3^2-256/9*Pi^2*z3+27427/18*z3+7216/945*Pi^6-17929/540*Pi^4-9500/243*Pi^2+48811943/12960)*b^4
-(92400*z7-1024*Pi^2*z5-227039/6*z5-1679*z3^2-2048/9*Pi^4*z3+22400/27*Pi^2*z3-1521929/216*z3
+7219/567*Pi^6+665537/3888*Pi^4+62500/729*Pi^2-3411646627/93312)*b^5
-(25344*z53-1297974/7*z7+314112*z3*z5+2048*Pi^2*z5-4279619/18*z5-10240/3*Pi^2*z3^2-403755/7*z3^2
+143351/315*Pi^4*z3+416000/81*Pi^2*z3-73858325/1512*z3-168608/1575*Pi^8+1767935/3969*Pi^6+85122241/136080*Pi^4+387500/2187*Pi^2
-93967251293/217728)*b^6);

A2[1]=(4*(Pi^2/3+3)-(24*z3+4/9*Pi^2-401/12)*b+(28*z3+64/45*Pi^4-140/27*Pi^2+10573/108)*b^2
-(960*z5-64/3*Pi^2*z3-701/2*z3+53/36*Pi^4+1300/81*Pi^2-449939/864)*b^3
+(6724/5*z5-960*z3^2-256/9*Pi^2*z3+14771/9*z3+7216/945*Pi^6-8969/270*Pi^4-9500/243*Pi^2+2751007/720)*b^4
-(92400*z7-1024*Pi^2*z5-114463/3*z5-1758*z3^2-2048/9*Pi^4*z3+22400/27*Pi^2*z3-271043/36*z3
+7222/567*Pi^6+332737/1944*Pi^4+62500/729*Pi^2-1712830147/46656)*b^5
-(25344*z53-1302348/7*z7+314112*z3*z5+2048*Pi^2*z5-2159011/9*z5-10240/3*Pi^2*z3^2-411030/7*z3^2
+143342/315*Pi^4*z3+416000/81*Pi^2*z3-12790375/252*z3-168608/1575*Pi^8+1767950/3969*Pi^6+42562241/68040*Pi^4+387500/2187*Pi^2
-141101866679/326592)*b^6);

A2[2]=(6+229/8*b+(18*z3+5329/72)*b^2+(231*z3-3/10*Pi^4+88673/48)*b^3/4
+(486/5*z5+769/2*z3-Pi^4/20+15229703/4320)*b^4
+(1311/2*z5+237*z3^2+223369/72*z3-Pi^6/63+7/144*Pi^4+1105270627/31104)*b^5
+(13122/7*z7+13953/2*z5+15105/7*z3^2+3/35*Pi^4*z3+6165575/168*z3-5/441*Pi^6-83/1680*Pi^4+30732738973/72576)*b^6);

(* Square bracket in (90)--(92) *)
R[0]=(9+3*(Pi^2+25/2)*b-(160*z3+8/9*Pi^4+7*Pi^2-451/2)*b^2+(80/3*Pi^2*z3-340*z3+31/3*Pi^4-173/2*Pi^2+7137/4)*b^3
-(59904/5*z5-1536*z3^2-1232/3*Pi^2*z3+3000*z3+16/3*Pi^6-154/15*Pi^4+1013*Pi^2-35169/2)*b^4
+(5376*Pi^2*z5-29904*z5-6080*z3^2-2336/9*Pi^4*z3+2120*Pi^2*z3-35660*z3+5476/63*Pi^6+95*Pi^4-26185/2*Pi^2+832005/4)*b^5
-(11918880/7*z7-417792*z3*z5-55008*Pi^2*z5+322128*z5+27520/3*Pi^2*z3^2-37280*z3^2-7472/3*Pi^4*z3-28440*Pi^2*z3+510660*z3
+69184/945*Pi^8-2612/63*Pi^6-1237*Pi^4+381435/2*Pi^2-11498895/4)*b^6);

R[1]=(12+2*(Pi^2/3+19)*b-2*(64*z3+4/9*Pi^4+19/3*Pi^2-97)*b^2+(80/3*Pi^2*z3-256*z3+134/15*Pi^4-97*Pi^2+1383)*b^3
-2*(21504/5*z5-768*z3^2-400/3*Pi^2*z3+1248*z3+8/3*Pi^6-38/15*Pi^4+461*Pi^2-6351)*b^4
+(5376*Pi^2*z5-14016*z5-8320*z3^2-2336/9*Pi^4*z3+1520*Pi^2*z3-29120*z3+14072/189*Pi^6+194/3*Pi^4-10585*Pi^2+142875)*b^5
-(8314560/7*z7-417792*z3*z5-20928*Pi^2*z5+212544*z5+27520/3*Pi^2*z3^2-26240*z3^2-7904/3*Pi^4*z3-23280*Pi^2*z3+397440*z3
+69184/945*Pi^8+760/21*Pi^6-922*Pi^4+142875*Pi^2-1901745)*b^6);

R[2]=(-3*Pi^2*b-(48*z3-Pi^2)*b^2+3*(8*z3+Pi^4/5-19/2*Pi^2)*b^3-(6912/5*z5-144*Pi^2*z3+912*z3+2/5*Pi^4+81*Pi^2)*b^4
+(1152*z5+1920*z3^2-120*Pi^2*z3-3240*z3-20/7*Pi^6+19*Pi^4-3045/2*Pi^2)*b^5
-(829440/7*z7-12960*Pi^2*z5+65664*z5+1920*z3^2+144*Pi^4*z3-6840*Pi^2*z3+73080*z3-20/7*Pi^6-81*Pi^4+27855/2*Pi^2)*b^6);

(* b^2 * square bracket in (103) *)
R[3]=b^2*(-2*Pi^2*(Pi^2-6)+8*(10*Pi^2*z3+48*z3+Pi^4-12*Pi^2)*b+4*(1440*z3^2-100*Pi^2*z3-960*z3-5*Pi^6-12*Pi^4+240*Pi^2)*b^2
+8*(3024*Pi^2*z5+3456*z5-4320*z3^2-146*Pi^4*z3-60*Pi^2*z3+5760*z3+15*Pi^6+42*Pi^4-1080*Pi^2)*b^3
+8*(274176*z3*z5-21168*Pi^2*z5-48384*z5-6020*Pi^2*z3^2+23520*z3^2+1022*Pi^4*z3+2940*Pi^2*z3-60480*z3
-2162/45*Pi^8-95*Pi^6-378*Pi^4+11340*Pi^2)*b^4);

(* Square brackets in (94)--(96) *)
R2[0]=(4/3*Pi^2+17-(24*z3-23/9*Pi^2-1849/24)*b-(138*z3-8/15*Pi^4+59/27*Pi^2-99901/216)*b^2
-(960*z5-48*Pi^2*z3+3267/4*z3-533/120*Pi^4+18233/162*Pi^2-722267/192)*b^3
-(53342/5*z5-576*z3^2-560*Pi^2*z3+115373/18*z3-2176/945*Pi^6-1121/36*Pi^4+410639/243*Pi^2-489474263/12960)*b^4
-(92400*z7-6400*Pi^2*z5+551425/6*z5-8399*z3^2+32*Pi^4*z3-16360/3*Pi^2*z3+15220631/216*z3
-16865/567*Pi^6-330821/1296*Pi^4+35328815/1458*Pi^2-42239102467/93312)*b^5
-(25344*z53+10620906/7*z7-103680*z3*z5-106720*Pi^2*z5+15887005/18*z5
+5760*Pi^2*z3^2-687115/7*z3^2+19599/35*Pi^4*z3-576760/9*Pi^2*z3+1502038795/1512*z3
-159904/4725*Pi^8-964501/3969*Pi^6-128965573/45360*Pi^4+1629822295/4374*Pi^2-1374603729533/217728)*b^6);

R2[1]=(4(Pi^2/3+6)-(24z3-2/9Pi^2-1097/12)b-(100z3-8/15Pi^4+422/27Pi^2-48805/108)b^2
-(960z5-48Pi^2z3+1091/2z3-181/60Pi^4+13837/81*Pi^2-2804531/864)*b^3
-(36284/5*z5-576*z3^2-416*Pi^2*z3+42253/9*z3-2176/945*Pi^6-1493/90*Pi^4+438986/243*Pi^2-64308541/2160)*b^4
-(92400*z7-6400*Pi^2*z5+142625/3*z5-6238*z3^2+32*Pi^4*z3-10960/3*Pi^2*z3+5986231/108*z3
-9794/567*Pi^6-92485/648*Pi^4+15753115/729*Pi^2-15604351747/46656)*b^5
-(25344*z53+7012212/7*z7-103680*z3*z5-72640*Pi^2*z5+4240925/9*z5
+5760*Pi^2*z3^2-460310/7*z3^2+14558/35*Pi^4*z3-422320/9*Pi^2*z3+589984715/756*z3
-159904/4725*Pi^8-161530/3969*Pi^6-42604613/22680*Pi^4+651102575/2187*Pi^2-1451860425719/326592)*b^6);

R2[2]=(6-(3*Pi^2-229/8)*b-(30*z3+9*Pi^2-5329/72)*b^2-(633/2*z3-21/20*Pi^4+97*Pi^2-88673/96)*b^3/2
-(6426/5*z5-144*Pi^2*z3+2335/2*z3-71/20*Pi^4+2789/9*Pi^2-15229703/4320)*b^4
-(19425/2*z5-2157*z3^2-1080*Pi^2*z3+223037/24*z3+181/63*Pi^6-4663/144*Pi^4+55055/18*Pi^2-1105270627/31104)*b^5
-(816318/7*z7-12960*Pi^2*z5+209535/2*z5-136065/7*z3^2+5037/35*Pi^4*z3-11640*Pi^2*z3+6166355/56*z3
+11345/441*Pi^6-1561591/5040*Pi^4+1905235/54*Pi^2-30732738973/72576)*b^6);


==> anc/ren.m <==
(*
  c[n,0] = C^{m^n}_0, n = 0, 1, 2;
  c[n,i] = c^{M^n}_i, i = 1, 2, 3
  (18) -- (20)
  c[3,i] = c^{\sum m_i^2}_i, i = 0, 1
  (23)
*)
cs={c[0,0] -> 1/2, c[0,1] -> 4*cf*(Pi^2/3 + 2),
c[0,2] -> - cf*(cf*(8*z3 + 32/45*Pi^4 - 20/3*Pi^2 + 103/8) + ca*(104*z3 + 8/45*Pi^4 + 5/27*Pi^2 - 6413/72) - tf*nf*(32*z3 + 16/27*Pi^2 - 589/18)),
c[0,3] -> cf*(cf^2*(460/3*z5 - 48*z3^2 - 448/9*Pi^2*z3 + 292/3*z3 + 2024/2835*Pi^6 - 109/135*Pi^4 - 320/9*Pi^2 + 763/12)
+ cf*ca*(2434/3*z5 + 48*z3^2 - 400/9*Pi^2*z3 - 9182/27*z3 - 242/2835*Pi^6 - 15091/810*Pi^4 + 31064/243*Pi^2 - 124721/648)
+ ca^2/3*(2086*z5 - 548/3*Pi^2*z3 - 19504/9*z3 + 458/945*Pi^6 + 18323/270*Pi^4 - 11722/81*Pi^2 + 2785705/648)
- cf*tf*nf/3*(1120*z5 - 448/3*Pi^2*z3 - 10360/9*z3 - 1972/135*Pi^4 + 12148/81*Pi^2 + 15313/27)
- ca*tf*nf/3*(560*z5 + 32/3*Pi^2*z3 - 2096/9*z3 + 6154/135*Pi^4 - 1208/9*Pi^2 + 235895/81)
+ 2/9*(tf*nf)^2*(176*z3 + 512/45*Pi^4 - 1120/27*Pi^2 + 18793/27)),
c[1,0] -> 1/4, c[1,1] -> 4*cf*(Pi^2/3 + 3),
c[1,2] -> - cf*(cf*(20*z3 + 32/45*Pi^4 - 4/3*Pi^2 + 55/4) + ca*(116*z3 + 8/45*Pi^4 - 31/27*Pi^2 - 4981/36) - tf*nf*(32*z3 + 16/27*Pi^2 - 401/9)),
c[1,3] -> cf*(cf^2*(880/3*z5 - 48*z3^2 - 448/9*Pi^2*z3 + 688/3*z3 + 2024/2835*Pi^6 - 661/135*Pi^4 + 64/9*Pi^2 + 2249/6)
+ cf*ca*(2044/3*z5 + 48*z3^2 - 520/9*Pi^2*z3 + 10294/27*z3 - 242/2835*Pi^6 - 10417/810*Pi^4 + 22028/243*Pi^2 - 172129/324)
+ ca^2/3*(2236*z5 - 560/3*Pi^2*z3 - 32788/9*z3 + 458/945*Pi^6 + 16157/270*Pi^4 - 7114/81*Pi^2 + 2192149/324)
- 2/3*cf*tf*nf*(560*z5 - 224/3*Pi^2*z3 - 3200/9*z3 - 872/135*Pi^4 + 6650/81*Pi^2 + 10613/27)
- 2/3*ca*tf*nf*(280*z5 + 16/3*Pi^2*z3 - 1786/9*z3 + 2921/135*Pi^4 - 548/9*Pi^2 + 159647/81)
+ 4/9*(tf*nf)^2*(112*z3 + 256/45*Pi^4 - 560/27*Pi^2 + 10573/27)),
c[2,0] -> - 1/8, c[2,1] -> 6*cf,
c[2,2] -> cf*(cf*(40*z3 - 32/45*Pi^4 - 12*Pi^2 + 363/8) - ca*(22*z3 + 4/15*Pi^4 + Pi^2 - 2789/24) - 229/6*tf*nf),
c[2,3] -> cf*(- cf^2*(5540/3*z5 + 36*z3^2 - 3008/9*Pi^2*z3 - 4630/3*z3 - 7232/2835*Pi^6 + 1421/27*Pi^4 + 1652/9*Pi^2 - 499/4)
+ cf*ca*(94/3*z5 + 192*z3^2 + 1756/9*Pi^2*z3 + 62242/27*z3 - 2323/5670*Pi^6 - 27283/810*Pi^4 - 19138/243*Pi^2 - 79739/648)
+ ca^2*(3176/3*z5 - 93*z3^2 - 398/9*Pi^2*z3 - 14368/27*z3 - 17/3780*Pi^6 + 1103/810*Pi^4 - 10466/243*Pi^2 + 398035/216)
+ cf*tf*nf/3*(1040*z5 - 320*Pi^2*z3 - 18224/9*z3 + 4876/135*Pi^4 + 12656/81*Pi^2 - 26545/27)
- ca*tf*nf/3*(1000*z5 - 160/3*Pi^2*z3 - 776/9*z3 + 34/27*Pi^4 - 1120/81*Pi^2 + 83383/27)
+ 2*(tf*nf)^2*(16*z3 + 5329/81)),
c[3,0] -> -2/3*(Pi^2 - 6),
c[3,1] -> 4*cf*(18*z3 + Pi^4/9 - 7/3*Pi^2 - 5)
- ca*(30*z5 - 2*Pi^2*z3 - 110*z3 + 197/5670*Pi^6 + 4/45*Pi^4 + 226/27*Pi^2 - 350/9)
- 32*tf*nf*(z3 - Pi^2/27 - 1/9)};

(*
  r[n,0] = R^{m^n}_0, n = 0, 1, 2
  r[n,i] = r^{m^n}_i - c^{m^n}_i, i = 1, 2, 3
  (26) -- (28)
*)
rs={r[0,0] -> 1/4, r[0,1] -> 9*cf,
r[0,2] -> cf*(5*cf*(Pi^2 + 3) + ca*(9*Pi^2 + 379/2) - 2*tf*nf*(2*Pi^2 + 35)),
r[0,3] -> cf*(cf^2*(36*z3 - 8/3*Pi^4 + 13*Pi^2 + 99)
- cf*ca*(582*z3 + 812/27*Pi^4 - 2500/9*Pi^2 - 1995/2)
- ca^2/9*(22330*z3 + 1088/9*Pi^4 - 539*Pi^2 - 50078)
+ cf*tf*nf*(336*z3 + 1568/135*Pi^4 - 1052/9*Pi^2 - 685)
+ 4/9*ca*tf*nf*(3466*z3 + 964/45*Pi^4 - 97*Pi^2 - 8942)
- 8/3*(tf*nf)^2*(320/3*z3 + 16/27*Pi^4 - 2*Pi^2 - 751/3)),
r[1,0] -> 1/4, r[1,1] -> 12*cf,
r[1,2] -> - cf*(10*cf*(2/3*Pi^2 - 7) - 2/3*ca*(5/3*Pi^2 + 337) + 8/3*tf*nf*(Pi^2/3 + 29)),
r[1,3] -> - 2*cf*(cf^2*(252*z3 + 40/9*Pi^4 - 70/3*Pi^2 - 359)
+ cf*ca*(722*z3 + 452/27*Pi^4 + 2753/27*Pi^2 - 15718/9)
+ ca^2/9*(9526*z3 + 502/9*Pi^4 + 5507/9*Pi^2 - 27238)
- 2*cf*tf*nf*(176*z3 + 448/135*Pi^4 + 380/27*Pi^2 - 3637/9)
- 4/9*ca*tf*nf*(1354*z3 + 458/45*Pi^4 + 1007/9*Pi^2 - 4553)
+ 16/3*(tf*nf)^2*(64/3*z3 + 4/27*Pi^4 + 47/27*Pi^2 - 59)),
r[2,0] -> -1/8, r[2,1] -> 0,
r[2,2] -> - Pi^2*cf*(27*cf + 11*ca - 4*tf*nf),
r[2,3] -> - cf*(cf^2*(1944*z3 + 16*Pi^4 + 3*Pi^2)
+ 2*cf*ca*(1188*z3 + 34/27*Pi^4 + 1693/9*Pi^2)
+ ca^2/3*(1936*z3 - 44/9*Pi^4 + 1681/3*Pi^2)
- 4*cf*tf*nf*(216*z3 + 16/27*Pi^4 + 271/9*Pi^2)
- 4/3*ca*tf*nf*(352*z3 - 4/9*Pi^4 + 269/3*Pi^2)
+ 16*(tf*nf)^2*(16/3*z3 + Pi^2))};

